An Empirical Analysis of Multiple-Turn Reasoning Strategies in Reading Comprehension Tasks

Reading comprehension (RC) is a challenging task that requires synthesis of information across sentences and multiple turns of reasoning. Using a state-of-the-art RC model, we empirically investigate the performance of single-turn and multiple-turn reasoning on the SQuAD and MS MARCO datasets. The RC model is an end-to-end neural network with iterative attention, and uses reinforcement learning to dynamically control the number of turns. We find that multiple-turn reasoning outperforms single-turn reasoning for all question and answer types; further, we observe that enabling a flexible number of turns generally improves upon a fixed multiple-turn strategy. %across all question types, and is particularly beneficial to questions with lengthy, descriptive answers. We achieve results competitive to the state-of-the-art on these two datasets.

==> figures/draw.py <==
#import numpy as np
#import pandas as pd
#import matplotlib.pyplot as plt
#import seaborn as sns

#sns.set(style="white", color_codes=True,font_scale=2)
#step_data_path = 'c:\\users\\xiaodl\\documents\\visual studio 2015\\Projects\\draw\\draw\\step_dist.txt'
#data=pd.read_csv(step_data_path, sep=',')
#g=sns.factorplot(x='step', y='number of samples', hue='position', data=data, kind='bar', legend_out=False)
#plt.show()

#import matplotlib.pyplot as plt
#from matplotlib.gridspec import GridSpec
#the_grid = GridSpec(1, 2)
#plt.subplot(the_grid[0, 0], aspect=1)
#start_labels = ['start step 1: 0.91%', 'start step 2: 1.95%', 'start step 3: 19.08%', 'start step 4: 20.56%', 'start step 5: 57.50%']
#start_sizes = [91, 196, 1914, 2062, 5767]
#colors = ['gold', 'yellowgreen', 'lightcoral', 'lightskyblue', 'lightgray']
#explode = (0, 0, 0, 0, 0)
#patches, texts = plt.pie(start_sizes, colors=colors, shadow=True, startangle=140)
#plt.legend(patches, start_labels, loc="upper left")

#plt.subplot(the_grid[0, 1], aspect=1)
#end_labels = ['end step 1: 0.91%', 'end step 2: 1.95%', 'end step 3: 19.08%', 'end step 4: 20.56%', 'end step 5: 57.50%']
#patches, texts = plt.pie(start_sizes, colors=colors, shadow=True, startangle=140)
#plt.legend(patches, end_labels, loc="upper right")
#plt.axis('equal')
#plt.show()

import numpy as np
import matplotlib.pyplot as plt
import matplotlib

matplotlib.rcParams.update({'font.size': 20})

n_groups = 5

start = (91, 196, 1914, 2062, 5767)
start_p = tuple([1.0 * i/ sum(start) for i in start])
end = (83, 9, 26, 2277,8175)
end_p = tuple([1.0 * i/ sum(end) for i in end])

fig, ax = plt.subplots()

index = np.arange(n_groups)
bar_width = 0.35

opacity = 0.5

rects1 = plt.bar(index, start_p, bar_width,
                 alpha=opacity,
                 color='yellowgreen',
                 label='Start point')

#for i, v in enumerate(start_p):
#    ax.text(i, v, '{:2.1f}'.format(v * 100), fontweight='bold', color='b',)

rects2 = plt.bar(index + bar_width, end_p, bar_width,
                 alpha=opacity,
                 color='lightskyblue',
                 label='End point')
#for i, v in enumerate(end_p):
#    ax.text(i + 0.42, v, '{:2.1f}'.format(v * 100), fontweight='bold', color='g')
plt.xlabel('Step')
plt.ylabel('Number of samples')
plt.xticks(index + bar_width / 2, ('1', '2', '3', '4', '5'))
plt.legend(loc="upper left")

plt.tight_layout()
plt.show()

==> figures/kbest.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
#plt.style.use('ggplot')
kbest_data_path = 'c:\\users\\xiaodl\\documents\\visual studio 2015\\Projects\\draw\\draw\\kbest.txt'
kbest=pd.read_csv(kbest_data_path, sep=',')
EM = kbest.EM.values
F1 = kbest.F1.values
KList = kbest.k.values
#plt.rcParams['savefig.facecolor']='white'
#plt.rcParams['axes.facecolor']='white'
tableau20 = [(31, 119, 180), (174, 199, 232), (255, 127, 14), (255, 187, 120),
             (44, 160, 44), (152, 223, 138), (214, 39, 40), (255, 152, 150),
             (148, 103, 189), (197, 176, 213), (140, 86, 75), (196, 156, 148),
             (227, 119, 194), (247, 182, 210), (127, 127, 127), (199, 199, 199),
             (188, 189, 34), (219, 219, 141), (23, 190, 207), (158, 218, 229)]
 
# Scale the RGB values to the [0, 1] range, which is the format matplotlib accepts.
for i in range(len(tableau20)):
    r, g, b = tableau20[i]
    tableau20[i] = (r / 255., g / 255., b / 255.)

#style=['g:d','m:^','c:p', 'b:*']
Human_EM = len(EM) * [80.3]
Human_F1 = len(F1) * [90.5]
plt.plot(KList, EM,':d', color=tableau20[0], linewidth=2)
plt.plot(KList, F1,':*',color=tableau20[0], linewidth=2)
plt.plot(KList, Human_EM,'-x',color=tableau20[8], linewidth=2)
plt.plot(KList, Human_F1,'-^',color=tableau20[8], linewidth=2)
plt.ylabel('EM/F1 Score', fontsize=20)
plt.xlabel('Top K', fontsize=20)
plt.axis([1, 10, 70, 94])
plt.legend(['EM', 'F1 Score','Human_EM', 'Human_F1'], loc='lower right', fontsize=20)
plt.ticklabel_format(style='sci' ,axis='y', labelsize=20)
plt.tick_params(labelsize=28)
plt.show()


==> figures/marco_passage_number_dist.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib

matplotlib.rcParams.update({'font.size': 20})

#n_groups = 12

#train = (3, 43, 316, 1249, 3224, 5854, 10239, 19682, 27378, 14335, 1, 2)
#train_p = tuple([1.0 * i/ sum(train) for i in train])
#dev = (0, 5, 39, 145, 399, 713, 1291, 2444, 3319, 1692, 0, 0)
#dev_p = tuple([1.0 * i/ sum(dev) for i in dev])
n_groups = 9

train = (46, 316, 1249, 3224, 5854, 10239, 19682, 27378, 14338)
train_p = tuple([1.0 * i/ sum(train) for i in train])
dev = (5, 39, 145, 399, 713, 1291, 2444, 3319, 1692)
dev_p = tuple([1.0 * i/ sum(dev) for i in dev])

fig, ax = plt.subplots()

index = np.arange(n_groups)
bar_width = 0.35

opacity = 0.5

rects1 = plt.bar(index, train_p, bar_width,
                 alpha=opacity,
                 color='yellowgreen',
                 label='train')

#for i, v in enumerate(train):
#    ax.text(i, train_p[i], '{0}'.format(v), fontweight='bold', color='b',)

rects2 = plt.bar(index + bar_width, dev_p, bar_width,
                 alpha=opacity,
                 color='lightskyblue',
                 label='dev')
#for i, v in enumerate(dev):
#    ax.text(i + 0.42, dev_p[i], '{0}'.format(v), fontweight='bold', color='g')
plt.xlabel('Number of the passages')
plt.ylabel('Percentage')
plt.xticks(index + bar_width / 2+0.2, ('<=2', '3', '4', '5', '6', '7', '8', '9', '>=10'))
plt.legend(loc='upper left')

plt.tight_layout()
plt.show()

==> figures/marco_selected_dist.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib

matplotlib.rcParams.update({'font.size': 18})

#n_groups = 8

#train = (2622, 71726, 7254, 623, 91, 6, 2, 2)
#train_p = tuple([1.0 * i/ sum(train) for i in train])
#dev = (341, 8738, 875, 78, 14, 1, 0, 0)
#dev_p = tuple([1.0 * i/ sum(dev) for i in dev])

n_groups = 5

train = (2622, 71726, 7254, 724, 101)
train_p = tuple([1.0 * i/ sum(train) for i in train])
dev = (341, 8738, 875, 78, 15)
dev_p = tuple([1.0 * i/ sum(dev) for i in dev])


fig, ax = plt.subplots()

index = np.arange(n_groups)
bar_width = 0.35

opacity = 0.5

rects1 = plt.bar(index, train_p, bar_width,
                 alpha=opacity,
                 color='yellowgreen',
                 label='train')

#for i, v in enumerate(train_p):
#    ax.text(i, v, '{:0.2f}'.format(v), fontweight='bold', color='lightcoral',)

rects2 = plt.bar(index + bar_width, dev_p, bar_width,
                 alpha=opacity,
                 color='lightskyblue',
                 label='dev')
#for i, v in enumerate(dev_p):
#    ax.text(i + 0.42, v, '{:0.2f}'.format(v), fontweight='bold', color='lightskyblue')
plt.xlabel('Number of the selected passages')
plt.ylabel('Percentage')
plt.xticks(index + bar_width / 2, ('0', '1', '2', '3', '>=4'))
plt.legend()

plt.tight_layout()
plt.show()

==> figures/query_type_perform.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
n_groups = 8
index = np.arange(n_groups)
index_1 = np.arange(n_groups - 1)

EM = np.asarray([67.14, 79.89, 70.93, 65.89, 85.61, 70.09, 74.96, 45.70])
F1 = np.asarray([76.80, 84.08, 78.50, 75.62, 89.19, 78.66, 81.85, 71.02])

EM_SINGLE = np.asarray([65.61, 77.81, 69.38, 64.73, 85.32, 65.32, 72.49, 45.04])
F1_SINGLE = np.asarray([76.60, 82.72, 77.84, 75.45, 88.93, 77.24, 80.80, 69.15])

BLEU = np.asarray([35.71, 29.10, 25.30, 30.77, 18.67, 34.36, 30.59])
ROUGE = np.asarray([31.17, 34.44, 29.26, 31.13, 28.18, 31.60, 40.34])

BLEU_SINGLE = np.asarray([32.68, 29.48, 29.03, 27.88, 18.35, 32.32, 31.13])
ROUGE_SINGLE = np.asarray([29.35, 34.43, 29.99, 28.56, 26.28, 29.86, 39.55])

#style=['g:d','m:^','c:p', 'b:*']

plt.plot(index, EM,'--d', color='yellowgreen', linewidth=2)
plt.plot(index, F1,'-*', color='yellowgreen', linewidth=2)


plt.plot(index, EM_SINGLE,'--1', color='lightskyblue', linewidth=2)
plt.plot(index, F1_SINGLE,'-2', color='lightskyblue', linewidth=2)

plt.plot(index_1, BLEU, '--o', color='blue', linewidth=2)
plt.plot(index_1, ROUGE, '-v', color='blue', linewidth=2)
plt.plot(index_1, BLEU_SINGLE, '--s', color='lightcoral', linewidth=2)
plt.plot(index_1, ROUGE_SINGLE, '-p', color='lightcoral', linewidth=2)

plt.ylabel('Score', fontsize=20)
plt.xlabel('Question types', fontsize=20)
plt.legend(['EM (SQuAD)', 'F1 Score (SQuAD)', 'EM (SQuAD SINGLE)', 'F1 Score (SQuAD SINGLE)', 'BLEU (MS MARCO)', 'ROUGE-L (MS MARCO)', 'BLEU (MS MARCO SINGLE)', 'ROUGE-L (MS MARCO SINGLE)'], loc='center left', fontsize=16)
plt.ticklabel_format(style='sci' ,axis='y', labelsize=20)
plt.xticks(index, ('what', 'who', 'which', 'where', 'when', 'how', 'other', 'why'))
plt.tick_params(labelsize=20)
plt.axis([0, 8, 10, 90])
plt.show()


==> figures/query_type_step.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
from matplotlib.gridspec import GridSpec
matplotlib.rcParams.update({'font.size': 14})

n_groups = 5

what_start = (57, 157, 1368, 1252, 1911)
what_start = tuple([1.0 * i/ sum(what_start) for i in what_start])
what_end = (50, 3, 4, 1277, 3411)
what_end = tuple([1.0 * i/ sum(what_end) for i in what_end])

who_start = (8,5, 49, 127, 870)
who_start = tuple([1.0 * i/ sum(who_start) for i in who_start])
who_end = (8, 3, 4, 152, 892)
who_end = tuple([1.0 * i/ sum(who_end) for i in who_end])

which_start = (0, 4, 50, 89, 311)
which_start = tuple([1.0 * i/ sum(which_start) for i in which_start])
which_end = (0, 0, 2, 150, 302)
which_end = tuple([1.0 * i/ sum(which_end) for i in which_end])

where_start = (2, 1, 75, 181, 172)
where_start = tuple([1.0 * i/ sum(where_start) for i in where_start])
where_end = (2, 0, 1, 122, 306)
where_end = tuple([1.0 * i/ sum(where_end) for i in where_end])


when_start = (0, 2, 16, 142, 535)
when_start = tuple([1.0 * i/ sum(when_start) for i in when_start])
when_end = (0, 0, 4, 191, 500)
when_end = tuple([1.0 * i/ sum(when_end) for i in when_end])


why_start = (2, 1, 6, 48, 94)
why_start = tuple([1.0 * i/ sum(why_start) for i in why_start])
why_end = (1, 1, 0, 7, 142)
why_end = tuple([1.0 * i/ sum(why_end) for i in why_end])

how_start = (14, 13, 130, 228, 705)
how_start = tuple([1.0 * i/ sum(how_start) for i in how_start])
how_end = (12, 1, 3, 79, 994)
how_end = tuple([1.0 * i/ sum(how_end) for i in how_end])


other_start = (8, 13, 220, 489, 1215)
other_start = tuple([1.0 * i/ sum(other_start) for i in other_start])
other_end = (10, 0, 8, 299, 1628)
other_end = tuple([1.0 * i/ sum(other_end) for i in other_end])


fig, (ax1, ax2) = plt.subplots(nrows=2, ncols=1)

index = np.arange(n_groups)
bar_width = 0.1

opacity = 0.5

#plt.subplot(the_grid[0, 0], aspect=1)
ax1.bar(index, what_start, bar_width,
                 alpha=opacity,
                 color='yellowgreen',
                 label='what start')

ax1.bar(index + bar_width, who_start, bar_width,
                 alpha=opacity,
                 color='lightskyblue',
                 label='who start')

ax1.bar(index + bar_width * 2, which_start, bar_width,
                 alpha=opacity,
                 color='lightcoral',
                 label='which start')

ax1.bar(index + bar_width * 3, where_start, bar_width,
                 alpha=opacity,
                 color='green',
                 label='where start')

ax1.bar(index + bar_width * 4, when_start, bar_width,
                 alpha=opacity,
                 color='magenta',
                 label='when start')

ax1.bar(index + bar_width * 5, why_start, bar_width,
                 alpha=opacity,
                 color='lightgray',
                 label='why start')

ax1.bar(index + bar_width * 6, why_start, bar_width,
                 alpha=opacity,
                 color='gold',
                 label='how start')

ax1.bar(index + bar_width * 7, other_start, bar_width,
                 alpha=opacity,
                 color='blue',
                 label='other start')

ax1.set_xlabel('Step')
ax1.set_ylabel('Percentage')
ax1.set_title('Start step distribution over different query types')
ax1.legend(loc="upper left")
plt.sca(ax1)
plt.xticks(index + bar_width + 0.5, ('1', '2', '3', '4', '5'))


ax2.bar(index, what_end, bar_width,
                 alpha=opacity,
                 color='yellowgreen',
                 label='what end')

ax2.bar(index + bar_width, who_end, bar_width,
                 alpha=opacity,
                 color='lightskyblue',
                 label='who end')

ax2.bar(index + bar_width * 2, which_end, bar_width,
                 alpha=opacity,
                 color='lightcoral',
                 label='which end')

ax2.bar(index + bar_width * 3, where_end, bar_width,
                 alpha=opacity,
                 color='green',
                 label='where end')

ax2.bar(index + bar_width * 4, when_end, bar_width,
                 alpha=opacity,
                 color='magenta',
                 label='when end')

ax2.bar(index + bar_width * 5, why_end, bar_width,
                 alpha=opacity,
                 color='lightgray',
                 label='why end')

ax2.bar(index + bar_width * 6, why_end, bar_width,
                 alpha=opacity,
                 color='gold',
                 label='how end')

ax2.bar(index + bar_width * 7, other_end, bar_width,
                 alpha=opacity,
                 color='blue',
                 label='other end')
ax2.set_xlabel('Step')
ax2.set_ylabel('Percentage')
ax2.set_title('End step distribution over different query types')
ax2.legend(loc="upper left")
plt.sca(ax2)
plt.xticks(index + bar_width + 0.5, ('1', '2', '3', '4', '5'))
plt.xticks(index + bar_width + 0.5, ('1', '2', '3', '4', '5'))
plt.tight_layout()
plt.show()

==> figures/step_dist.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import seaborn as sns

sns.set(style="white", color_codes=True,font_scale=2)
step_data_path = 'step_dist.txt'
data=pd.read_csv(step_data_path, sep=',')
sns.factorplot(x='step', y='number of samples', hue='position', data=data, kind='bar', legend_out=False)
plt.show()

==> figures/step_perfermance.py <==
import numpy as np
import matplotlib.pyplot as plt
#plt.style.use('ggplot')

EM = np.asarray([69.20, 70.47, 70.96, 71.18, 71.20])
F1 = np.asarray([78.72, 79.24, 79.23, 79.40, 79.41])
KList = np.asarray([1,2,3,5,10])
colors = ['gold', 'yellowgreen', 'lightcoral', 'lightskyblue', 'lightgray']

plt.plot(KList, EM,':d', color=colors[2], linewidth=2)
plt.plot(KList, F1,':^',color=colors[3], linewidth=2)
plt.ylabel('EM/F1 Score', fontsize=20)
plt.xlabel('Step', fontsize=20)
plt.axis([1, 10, 69, 80])
plt.legend(['EM', 'F1 Score'], loc='center right', fontsize=20)
plt.ticklabel_format(style='sci' ,axis='y', labelsize=20)
plt.tick_params(labelsize=28)
plt.show()

